Minimal Quark-Lepton Complementarity from a Rigid Deformation of Tri-Bimaximal Mixing

We propose a minimal three-family realization of quark--lepton complementarity (QLC) in which the non-trivial correlation matrix is an exactly unitary, rigid deformation of tri-bimaximal mixing. In a canonical TBM convention the deformation is a rotation about the normalized axis $n_{gg}=(2,1,2)^T/3$, with rotation angle fixed by the Cabibbo angle, $\alpha_{gg}=-3\theta_C/4$. The resulting ansatz, $\UPMNS=\VCKM^\dagger\UTBM R_{n_{gg}}(-3\theta_C/4)$, contains no new continuous parameter in the Dirac lepton-mixing sector once the structural choice is fixed. With the 2025 Particle Data Group CKM fit it predicts $\theta_{12}=33.29^\circ$, $\theta_{13}=8.46^\circ$, $\theta_{23}=49.19^\circ$, and $\dcp=180.79^\circ$, with CKM-induced uncertainties much smaller than present oscillation errors. We derive leading Wolfenstein sum rules; in particular, the real deformation preserves the CKM-induced suppression $\Jcp=-A\eta\lambda^3/6+\mathcal O(\lambda^4)$ and hence a near-CP-conserving phase. A retrospective simplicity scan shows that the pair $(2,1,2),3/4$ ranks first among 5510 oriented primitive-integer/rational candidates when tested on epoch-matched 2016 and 2018 oscillation data. In an enlarged 49,622-candidate 2018 scan it is second in raw score but remains first among candidates no more complex than itself under several independent simplicity measures; profiling the rotation strength for the fixed $(2,1,2)$ axis gives $r_{\rm BF}=0.74941$. We formulate the deformation by a convention-covariant flavor-space generator and give an exact effective eigenframe realization $M_\nu=A I+B\Sgg+C\Sgg^2$. The construction is presently allowed in normal ordering, with the atmospheric sector providing its strongest pressure; its upper-octant atmospheric angle and near-$\pi$ Dirac phase provide sharp falsifiability targets.

==> anc/README.txt <==
Ancillary material for "Minimal Quark--Lepton Complementarity from a Rigid Deformation of Tri-Bimaximal Mixing".

vcgg_reproducibility.py reproduces the exact matrix predictions, historical scans,
continuous-r profile, simplicity robustness checks, and CKM-error propagation.

Dependencies: Python 3, numpy, pandas, scipy, matplotlib.

Small summary outputs are included. Large Monte Carlo and full scan CSV files are not
included because they are reproducible by running the supplied script.


==> anc/complexity_metric_robustness_2018.csv <==
measure,C_gg,candidates_no_more_complex,gg_rank_in_subset
C1,12.0,7974,1
C2,34.0,4254,1
Cinf,6.0,4070,1
CE,10.0,7446,1
Cbit,10.0,19142,1


==> anc/current_ckm_uncertainty_summary.csv <==
observable,mean,std,p0.15,p99.85
theta12_deg,33.28937945094278,0.008932703368009345,33.26212749971912,33.31476490824968
theta13_deg,8.455147080874955,0.028446133106946325,8.371152531449788,8.539054189839064
theta23_deg,49.1880935154407,0.046229480864377365,49.046669685699634,49.317356778058574
delta_deg,180.79140337633305,0.021109028467510227,180.73091455433672,180.8571102250316
J,-0.00045094414595113496,1.187673655565692e-05,-0.00048774180862021753,-0.00041676194266364026


==> anc/epoch_predictions.csv <==
epoch,theta12_deg,theta13_deg,theta23_deg,delta_deg,J
2016,33.28162189550298,8.450553811979203,49.23714065956069,180.78439588560002,-0.0004465626821990619
2018,33.27383440396191,8.420404141056007,49.16144458992617,180.80490483195857,-0.00045681035732276034
2025,33.28985797084791,8.455442534600836,49.19090533514014,180.79046488932767,-0.00045042841817589875


==> anc/summary.json <==
{
  "basic_scan_candidates": 5510,
  "enlarged_scan_candidates": 49622,
  "target_rank_2016_basic": 1,
  "target_chi2_2016_basic": 0.14173356580704316,
  "target_rank_2018_basic": 1,
  "target_chi2_2018_basic": 2.7770221615769195,
  "target_rank_2018_enlarged": 2,
  "target_chi2_2018_enlarged": 2.7770221615769195,
  "best_r_2018_axis_212": 0.7494143655711124,
  "chi2_min_r_2018_axis_212": 2.7769068885685884,
  "delta_chi2_at_r_3_over_4": 0.0001152730083311404,
  "best_enlarged_2018": {
    "chi2": 2.624712440256734,
    "a": 5.0,
    "b": -4.0,
    "c": 3.0,
    "p": 8.0,
    "q": 5.0,
    "complexity": 25.0,
    "theta12_deg": 34.57121822926343,
    "theta13_deg": 8.740913051847492,
    "theta23_deg": 48.608235039906056,
    "delta_deg": 359.15691169368347
  }
}

==> anc/vcgg_reproducibility.py <==
#!/usr/bin/env python3
r"""
Reproducibility calculation for the minimal 3x3 Vc^gg modified-QLC ansatz

    U_PMNS = V_CKM^\dagger U_TBM R_n(-r theta_C),

with canonical TBM coordinates n=(2,1,2)/3 and the parameter-free
hypothesis r=3/4.

The script:
  1) reproduces the 2016, 2018, and 2025-CKM predictions;
  2) performs oriented primitive-integer axis scans;
  3) evaluates the historical Gaussian consistency scores;
  4) profiles r continuously for the (2,1,2) axis;
  5) propagates present CKM errors by Monte Carlo;
  6) creates the figures and CSV outputs used in the numerical audit.

Data sources encoded below:
  - PDG 2016 CKM review, Eq. 12.26
  - PDG 2018 CKM review, Eq. 12.26
  - PDG 2025 CKM review, Eqs. 12.26--12.28
  - Esteban et al., arXiv:1611.01514, Table 1
  - Esteban et al., arXiv:1811.05487, Table 1

This code intentionally uses a fixed canonical TBM convention.
Changing TBM column signs requires transforming the axis coordinates
simultaneously if one wants to represent the same physical generator.
"""

from __future__ import annotations
import math
import json
from math import gcd
from fractions import Fraction
from pathlib import Path

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from scipy.optimize import minimize_scalar

OUT = Path(__file__).resolve().parent / "outputs"
OUT.mkdir(exist_ok=True)

# ----------------------------------------------------------------------
# Input data
# ----------------------------------------------------------------------

CKM = {
    "2016": dict(lam=0.22506, A=0.811, rhobar=0.124, etabar=0.356),
    "2018": dict(lam=0.22453, A=0.836, rhobar=0.122, etabar=0.355),
    "2025": dict(lam=0.22501, A=0.826, rhobar=0.1591, etabar=0.3523),
}

# PDG 2025 standard-angle errors for direct MC propagation.
CKM_2025_STD = {
    "s12": (0.22501, 0.00068, 0.00068),
    "s13": (0.003732, 0.000085, 0.000090), # lower, upper
    "s23": (0.04183, 0.00069, 0.00079),
    "delta": (1.147, 0.026, 0.026),        # radians
}

# (central, lower 1sigma, upper 1sigma), degrees
NUFIT_HIST = {
    "2016": {
        "theta12": (33.56, 0.75, 0.77),
        "theta13": (8.46, 0.15, 0.15),
        # theta23 intentionally not used in 2016 ranking:
        # octant sensitivity was < 1 sigma.
    },
    "2018": {
        "theta12": (33.82, 0.76, 0.78),
        "theta13": (8.61, 0.13, 0.13),
        "theta23": (49.6, 1.2, 1.0), # NO, without SK-atm
    },
}

TBM = np.array([
    [np.sqrt(2/3),  1/np.sqrt(3), 0.0],
    [-1/np.sqrt(6), 1/np.sqrt(3), 1/np.sqrt(2)],
    [ 1/np.sqrt(6),-1/np.sqrt(3), 1/np.sqrt(2)],
], dtype=float)


# ----------------------------------------------------------------------
# Matrix definitions
# ----------------------------------------------------------------------

def ckm_standard(s12: float, s23: float, s13: float, delta: float) -> np.ndarray:
    """Exact PDG standard parametrization."""
    c12 = np.sqrt(1.0 - s12*s12)
    c23 = np.sqrt(1.0 - s23*s23)
    c13 = np.sqrt(1.0 - s13*s13)
    ep = np.exp(1j*delta)
    em = np.exp(-1j*delta)
    return np.array([
        [c12*c13, s12*c13, s13*em],
        [-s12*c23-c12*s23*s13*ep,
          c12*c23-s12*s23*s13*ep, s23*c13],
        [s12*s23-c12*c23*s13*ep,
         -c12*s23-s12*c23*s13*ep, c23*c13],
    ], dtype=complex)


def ckm_from_wolfenstein(lam: float, A: float, rhobar: float, etabar: float) -> np.ndarray:
    """
    Convert barred Wolfenstein parameters to the exact standard-angle CKM
    using the all-order relation quoted in the PDG review.
    """
    zbar = complex(rhobar, etabar)
    z = (
        zbar*np.sqrt(1.0 - A*A*lam**4)
        / np.sqrt(1.0 - lam**2*(1.0 - A*A*lam**4*zbar))
    )
    s12 = lam
    s23 = A*lam**2
    s13 = A*lam**3*abs(z)
    delta = np.angle(z)
    return ckm_standard(s12, s23, s13, delta)


def cross_matrix(n: np.ndarray) -> np.ndarray:
    x, y, z = n
    return np.array([[0, -z, y],
                     [z,  0, -x],
                     [-y, x, 0]], dtype=float)


def axis_rotation(axis, alpha: float) -> np.ndarray:
    """Rodrigues rotation about an oriented axis."""
    n = np.asarray(axis, dtype=float)
    n /= np.linalg.norm(n)
    K = cross_matrix(n)
    return np.eye(3) + np.sin(alpha)*K + (1.0-np.cos(alpha))*(K@K)


def extract_pmns(U: np.ndarray):
    """Return (theta12, theta13, theta23, delta, J) in degrees except J."""
    s13 = abs(U[0,2])
    theta13 = np.arcsin(np.clip(s13, 0.0, 1.0))
    theta12 = np.arctan2(abs(U[0,1]), abs(U[0,0]))
    theta23 = np.arctan2(abs(U[1,2]), abs(U[2,2]))

    s12, c12 = np.sin(theta12), np.cos(theta12)
    s23, c23 = np.sin(theta23), np.cos(theta23)
    c13 = np.cos(theta13)

    J = np.imag(U[0,0]*U[1,1]*np.conj(U[0,1])*np.conj(U[1,0]))
    denom = s12*c12*s23*c23*s13*c13**2
    sind = np.clip(J/denom, -1.0, 1.0)

    # Rephasing-invariant cos(delta) from |U_mu1|^2.
    cosd = (
        abs(U[1,0])**2
        - s12**2*c23**2
        - c12**2*s23**2*s13**2
    ) / (2*s12*c12*s23*c23*s13)
    cosd = np.clip(cosd, -1.0, 1.0)

    delta = np.arctan2(sind, cosd)
    if delta < 0:
        delta += 2*np.pi

    return (
        np.degrees(theta12),
        np.degrees(theta13),
        np.degrees(theta23),
        np.degrees(delta),
        J,
    )


def predict_from_wolf(pars: dict, axis=(2,1,2), r=Fraction(3,4)):
    V = ckm_from_wolfenstein(**pars)
    thetaC = np.arcsin(pars["lam"])
    R = axis_rotation(axis, -float(r)*thetaC)
    U = V.conj().T @ TBM @ R
    return extract_pmns(U)


def predict_from_standard(s12, s23, s13, delta, axis=(2,1,2), r=0.75):
    V = ckm_standard(s12, s23, s13, delta)
    thetaC = np.arcsin(s12)
    U = V.conj().T @ TBM @ axis_rotation(axis, -r*thetaC)
    return extract_pmns(U)


# ----------------------------------------------------------------------
# Scan utilities
# ----------------------------------------------------------------------

def primitive_oriented_axes(max_component: int):
    axes = []
    for a in range(-max_component, max_component+1):
        for b in range(-max_component, max_component+1):
            for c in range(-max_component, max_component+1):
                if (a,b,c) == (0,0,0):
                    continue
                g = gcd(gcd(abs(a),abs(b)),abs(c))
                if g == 1:
                    axes.append((a,b,c))
    return axes


def rational_coefficients(max_pq: int):
    vals = set()
    for p in range(1,max_pq+1):
        for q in range(1,max_pq+1):
            vals.add(Fraction(p,q))
    return sorted(vals)


def asym_chi2(pred, observations):
    chi = 0.0
    for x, (mu, err_lo, err_hi) in zip(pred, observations):
        sigma = err_hi if x >= mu else err_lo
        chi += ((x-mu)/sigma)**2
    return chi


def scan(epoch: str, max_axis: int, max_pq: int) -> pd.DataFrame:
    pars = CKM[epoch]
    if epoch == "2016":
        obs = [NUFIT_HIST["2016"]["theta12"], NUFIT_HIST["2016"]["theta13"]]
        nobs = 2
    elif epoch == "2018":
        obs = [NUFIT_HIST["2018"]["theta12"], NUFIT_HIST["2018"]["theta13"],
               NUFIT_HIST["2018"]["theta23"]]
        nobs = 3
    else:
        raise ValueError("Historical scan currently implemented for 2016/2018.")

    rows = []
    for axis in primitive_oriented_axes(max_axis):
        for r in rational_coefficients(max_pq):
            th12, th13, th23, delta, J = predict_from_wolf(pars, axis, r)
            pred = [th12, th13] if nobs == 2 else [th12, th13, th23]
            chi2 = asym_chi2(pred, obs)
            complexity = sum(abs(x) for x in axis) + r.numerator + r.denominator
            rows.append({
                "chi2": chi2,
                "a": axis[0], "b": axis[1], "c": axis[2],
                "p": r.numerator, "q": r.denominator,
                "r": float(r),
                "complexity": complexity,
                "theta12_deg": th12,
                "theta13_deg": th13,
                "theta23_deg": th23,
                "delta_deg": delta,
                "J": J,
            })

    df = pd.DataFrame(rows).sort_values("chi2", ignore_index=True)
    df["rank"] = np.arange(1, len(df)+1)
    return df


def profile_r_2018():
    obs = [NUFIT_HIST["2018"]["theta12"], NUFIT_HIST["2018"]["theta13"],
           NUFIT_HIST["2018"]["theta23"]]
    def f(r):
        p = predict_from_wolf(CKM["2018"], (2,1,2), r)
        return asym_chi2(p[:3], obs)

    res = minimize_scalar(f, bounds=(0.4,1.1), method="bounded")
    grid = np.linspace(0.55,0.95,801)
    vals = np.array([f(x) for x in grid])
    return res, grid, vals


# ----------------------------------------------------------------------
# Present CKM error propagation
# ----------------------------------------------------------------------

def split_normal(rng, mu, sigma_lo, sigma_hi, size):
    """Simple two-sided Gaussian sampling; adequate for this error audit."""
    z = rng.standard_normal(size)
    return mu + np.where(z < 0, z*sigma_lo, z*sigma_hi)


def current_ckm_monte_carlo(n=100_000, seed=12345):
    rng = np.random.default_rng(seed)
    d = CKM_2025_STD
    s12 = split_normal(rng, *d["s12"], n)
    s13 = split_normal(rng, *d["s13"], n)
    s23 = split_normal(rng, *d["s23"], n)
    delta = split_normal(rng, *d["delta"], n)

    arr = np.empty((n,5))
    for i in range(n):
        arr[i] = predict_from_standard(s12[i],s23[i],s13[i],delta[i])
    return arr


# ----------------------------------------------------------------------
# Main calculation + figures
# ----------------------------------------------------------------------

def main():
    # Exact predictions.
    rows = []
    for epoch in ("2016","2018","2025"):
        vals = predict_from_wolf(CKM[epoch])
        rows.append(dict(
            epoch=epoch,
            theta12_deg=vals[0],
            theta13_deg=vals[1],
            theta23_deg=vals[2],
            delta_deg=vals[3],
            J=vals[4],
        ))
    pred_df = pd.DataFrame(rows)
    pred_df.to_csv(OUT/"epoch_predictions.csv", index=False)

    # Historical scans.
    scan16 = scan("2016", 3, 5)
    scan18 = scan("2018", 3, 5)
    scan16.to_csv(OUT/"scan_2016_basic_5510.csv", index=False)
    scan18.to_csv(OUT/"scan_2018_basic_5510.csv", index=False)

    # Enlarged 2018 scan used for complexity/Pareto audit.
    scan18_big = scan("2018", 5, 8)
    scan18_big.to_csv(OUT/"scan_2018_enlarged_49622.csv", index=False)

    # Target rows.
    mask = (
        (scan18_big["a"]==2)&(scan18_big["b"]==1)&(scan18_big["c"]==2)&
        (scan18_big["p"]==3)&(scan18_big["q"]==4)
    )
    target = scan18_big.loc[mask].iloc[0]

    # Robustness of the Pareto statement to alternative simplicity metrics.
    def _bitlen(v):
        v = int(abs(v))
        return 0 if v == 0 else v.bit_length()

    scan18_big["C_L1"] = (
        scan18_big[["a","b","c"]].abs().sum(axis=1)
        + scan18_big["p"] + scan18_big["q"]
    )
    scan18_big["C_sq"] = (
        scan18_big["a"]**2 + scan18_big["b"]**2 + scan18_big["c"]**2
        + scan18_big["p"]**2 + scan18_big["q"]**2
    )
    scan18_big["C_max"] = (
        scan18_big[["a","b","c"]].abs().max(axis=1)
        + scan18_big[["p","q"]].max(axis=1)
    )
    scan18_big["C_E"] = (
        np.sqrt(scan18_big["a"]**2 + scan18_big["b"]**2 + scan18_big["c"]**2)
        + scan18_big["p"] + scan18_big["q"]
    )
    scan18_big["C_bit"] = [
        sum(_bitlen(x) for x in row)
        for row in scan18_big[["a","b","c","p","q"]].to_numpy()
    ]
    target_idx = scan18_big.index[mask][0]
    metric_rows = []
    for col, label in [
        ("C_L1","C1"), ("C_sq","C2"), ("C_max","Cinf"),
        ("C_E","CE"), ("C_bit","Cbit")
    ]:
        ctarget = scan18_big.loc[target_idx, col]
        subset = scan18_big[scan18_big[col] <= ctarget]
        rank = 1 + int((subset["chi2"] < target["chi2"] - 1e-12).sum())
        metric_rows.append({
            "measure": label, "C_gg": ctarget,
            "candidates_no_more_complex": len(subset),
            "gg_rank_in_subset": rank,
        })
    complexity_robustness = pd.DataFrame(metric_rows)
    complexity_robustness.to_csv(OUT/"complexity_metric_robustness_2018.csv", index=False)

    # Figure 1: complexity versus chi2.
    fig, ax = plt.subplots(figsize=(7.2,5.0))
    shown = scan18_big[scan18_big["chi2"] <= 30]
    ax.scatter(shown["complexity"], shown["chi2"], s=10, alpha=0.45)
    ax.scatter([target["complexity"]], [target["chi2"]], s=85, marker="*")
    ax.annotate(r"$(2,1,2),\,3/4$", (target["complexity"],target["chi2"]),
                xytext=(8,8), textcoords="offset points")
    ax.set_xlabel("Description complexity  C = |a|+|b|+|c|+p+q")
    ax.set_ylabel(r"$\chi^2$ (2018 three-angle score)")
    ax.set_ylim(0,30)
    fig.tight_layout()
    fig.savefig(OUT/"figure_complexity_vs_chi2_2018.png", dpi=240)
    plt.close(fig)

    # Figure 2: continuous r profile.
    res, rgrid, chigrid = profile_r_2018()
    fig, ax = plt.subplots(figsize=(7.2,5.0))
    ax.plot(rgrid, chigrid-res.fun)
    ax.axvline(0.75, linestyle="--")
    ax.axvline(res.x, linestyle=":")
    ax.set_xlabel(r"$r=|\alpha|/\theta_C$ for axis $(2,1,2)$")
    ax.set_ylabel(r"$\Delta\chi^2$")
    ax.set_ylim(0,12)
    ax.annotate(r"$3/4$", (0.75, 0.35), xytext=(6,8), textcoords="offset points")
    ax.annotate(f"best fit = {res.x:.5f}", (res.x, 1.0),
                xytext=(8,8), textcoords="offset points")
    fig.tight_layout()
    fig.savefig(OUT/"figure_r_profile_2018.png", dpi=240)
    plt.close(fig)

    # Figure 3: current CKM uncertainty cloud in theta23-delta plane.
    mc = current_ckm_monte_carlo(n=50_000, seed=12345)
    mc_df = pd.DataFrame(mc, columns=["theta12_deg","theta13_deg","theta23_deg","delta_deg","J"])
    mc_df.to_csv(OUT/"current_ckm_mc_50000.csv", index=False)

    fig, ax = plt.subplots(figsize=(7.2,5.0))
    ax.scatter(mc[:,2], mc[:,3], s=4, alpha=0.18)
    ax.set_xlabel(r"$\theta_{23}$ [deg]")
    ax.set_ylabel(r"$\delta_{\rm CP}$ [deg]")
    fig.tight_layout()
    fig.savefig(OUT/"figure_ckm_uncertainty_theta23_delta.png", dpi=240)
    plt.close(fig)

    # Figure 4: historical data and frozen prediction for the three angles.
    # One chart, x-axis is observable; values are degrees, so this is visually meaningful.
    pred2018 = pred_df[pred_df["epoch"]=="2018"].iloc[0]
    obs = NUFIT_HIST["2018"]
    labels = [r"$\theta_{12}$",r"$\theta_{13}$",r"$\theta_{23}$"]
    x = np.arange(3)
    centers = np.array([obs["theta12"][0],obs["theta13"][0],obs["theta23"][0]])
    lo = np.array([obs["theta12"][1],obs["theta13"][1],obs["theta23"][1]])
    hi = np.array([obs["theta12"][2],obs["theta13"][2],obs["theta23"][2]])
    model = np.array([pred2018["theta12_deg"],pred2018["theta13_deg"],pred2018["theta23_deg"]])

    fig, ax = plt.subplots(figsize=(7.2,5.0))
    ax.errorbar(x, centers, yerr=np.vstack([lo,hi]), fmt="o", capsize=4, label="NuFIT 2018")
    ax.scatter(x, model, marker="*", s=95, label=r"$V_c^{gg}$ frozen model")
    ax.set_xticks(x, labels)
    ax.set_ylabel("Mixing angle [deg]")
    ax.legend()
    fig.tight_layout()
    fig.savefig(OUT/"figure_historical_2018_angles.png", dpi=240)
    plt.close(fig)

    # Summary statistics.
    target16 = scan16[
        (scan16["a"]==2)&(scan16["b"]==1)&(scan16["c"]==2)&
        (scan16["p"]==3)&(scan16["q"]==4)
    ].iloc[0]
    target18 = scan18[
        (scan18["a"]==2)&(scan18["b"]==1)&(scan18["c"]==2)&
        (scan18["p"]==3)&(scan18["q"]==4)
    ].iloc[0]

    mc_summary = pd.DataFrame({
        "observable":["theta12_deg","theta13_deg","theta23_deg","delta_deg","J"],
        "mean":mc.mean(axis=0),
        "std":mc.std(axis=0,ddof=1),
        "p0.15":np.percentile(mc,0.15,axis=0),
        "p99.85":np.percentile(mc,99.85,axis=0),
    })
    mc_summary.to_csv(OUT/"current_ckm_uncertainty_summary.csv", index=False)

    summary = {
        "basic_scan_candidates": int(len(scan18)),
        "enlarged_scan_candidates": int(len(scan18_big)),
        "target_rank_2016_basic": int(target16["rank"]),
        "target_chi2_2016_basic": float(target16["chi2"]),
        "target_rank_2018_basic": int(target18["rank"]),
        "target_chi2_2018_basic": float(target18["chi2"]),
        "target_rank_2018_enlarged": int(target["rank"]),
        "target_chi2_2018_enlarged": float(target["chi2"]),
        "best_r_2018_axis_212": float(res.x),
        "chi2_min_r_2018_axis_212": float(res.fun),
        "delta_chi2_at_r_3_over_4": float(
            np.interp(0.75, rgrid, chigrid)-res.fun
        ),
        "best_enlarged_2018": scan18_big.iloc[0][
            ["chi2","a","b","c","p","q","complexity",
             "theta12_deg","theta13_deg","theta23_deg","delta_deg"]
        ].to_dict(),
    }
    (OUT/"summary.json").write_text(json.dumps(summary, indent=2))

    print(pred_df.to_string(index=False))
    print("\nHistorical/basic scan target:")
    print(target16[["rank","chi2","theta12_deg","theta13_deg","theta23_deg","delta_deg"]].to_string())
    print(target18[["rank","chi2","theta12_deg","theta13_deg","theta23_deg","delta_deg"]].to_string())
    print("\nEnlarged 2018 target rank:", int(target["rank"]), "of", len(scan18_big))
    print("Continuous best r (2018, axis 212):", res.x)
    print("Delta chi2 at r=3/4:", np.interp(0.75,rgrid,chigrid)-res.fun)
    print("\nCurrent CKM propagated uncertainties:")
    print(mc_summary.to_string(index=False))


if __name__ == "__main__":
    main()

